Piecewise-Linear Motion Planning amidst Static, Moving, or Morphing Obstacles

We propose a novel method for planning shortest length piecewise-linear motions through complex environments punctured with static, moving, or even morphing obstacles. Using a moment optimization approach, we formulate a hierarchy of semidefinite programs that yield increasingly refined lower bounds converging monotonically to the optimal path length. For computational tractability, our global moment optimization approach motivates an iterative motion planner that outperforms competing sampling-based and nonlinear optimization baselines. Our method natively handles continuous time constraints without any need for time discretization, and has the potential to scale better with dimensions compared to popular sampling-based methods.

==> Imgs/algebraicsets/sphere_to_heart_script.py <==
from tqdm.notebook import trange, tqdm
var('x,y,z')
F = (x^2+9/4*y^2+z^2-1)^3 - x^2*z^3 - 9/(80)*y^2*z^3
G = (x^2+y^2+z^2)-1
r = 1.5
cm = colormaps.Blues
t = (x+y+z).function(x,y,z)
def plot_3d(s):
    alpha = s/10
    return implicit_plot3d(alpha * F + (1-alpha)*G, (x,-r,r), (y,-r,r), (z,-r,r), plot_points=80, 
                 color='red',# (t,cm), 
                smooth=False, frame=False)#.show(viewer='tachyon')
for s in trange(11):
    plot_3d(s).save(f'algebraicsets/sphere_to_heart_{s}.png', figsize=(10, 10), dpi=100, fig_tight=True)


==> Imgs/rrt_experiments/.ipynb_checkpoints/plot_data-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Imgs/rrt_experiments/plot_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 199,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set_theme()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('results_sos_vs_rrt.csv')\n",
    "df['num_obs'] = df['num_obs'].astype(int)\n",
    "#df['radius_obs'] = df['num_obs']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [],
   "source": [
    "heatmaps = {alg: df.groupby(['num_obs', 'radius_obs', ])\\\n",
    "            .agg({'success_'+alg: np.mean,\n",
    "             }).reset_index()\\\n",
    "            .pivot(index='num_obs', columns='radius_obs')\n",
    "            for alg in ('sos', 'rrt')}\n",
    "for alg in ('sos', 'rrt'):\n",
    "    heatmaps[alg].columns = heatmaps[alg].columns.get_level_values(1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.heatmap(heatmaps['sos'], annot=True, vmin=0, vmax=1, annot_kws={\"size\": 20})\n",
    "plt.title(\"SOS\")\n",
    "plt.savefig('heatmap_sos_success.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 203,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.heatmap(heatmaps['rrt'], annot=True, vmin=0, vmax=1, annot_kws={\"size\": 20})\n",
    "plt.title(\"RRT\")\n",
    "plt.savefig('heatmap_rrt_success.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 417.85x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_when_both_succeed = df[(df.success_rrt == 1) & (df.success_sos == 1)]\n",
    "length_series = pd.concat([df_when_both_succeed.length_sos, df_when_both_succeed.length_rrt])\n",
    "length_series_labels = (['sos'] * len(df_when_both_succeed)) + (['rrt'] * len(df_when_both_succeed))\n",
    "sns.displot(pd.DataFrame({'length': length_series, 'label': length_series_labels}), x='length', hue='label')\n",
    "plt.title(\"Distribution of length of trajectories found by SOS and  RRT\")\n",
    "plt.savefig(\"hist_length_sos_vs_rrt.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>obs_seed</th>\n",
       "      <th>solver_seed</th>\n",
       "      <th>num_obs</th>\n",
       "      <th>radius_obs</th>\n",
       "      <th>success_rrt</th>\n",
       "      <th>length_rrt</th>\n",
       "      <th>success_sos</th>\n",
       "      <th>length_sos</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>1.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>1.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>47</th>\n",
       "      <td>1.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.20</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>48</th>\n",
       "      <td>1.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>49</th>\n",
       "      <td>1.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>59</th>\n",
       "      <td>1.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>1.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>72</th>\n",
       "      <td>1.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.20</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>73</th>\n",
       "      <td>1.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>74</th>\n",
       "      <td>1.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>1.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>89</th>\n",
       "      <td>1.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>98</th>\n",
       "      <td>1.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>99</th>\n",
       "      <td>1.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>109</th>\n",
       "      <td>1.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>114</th>\n",
       "      <td>1.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>122</th>\n",
       "      <td>1.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.20</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000010</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>123</th>\n",
       "      <td>1.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>124</th>\n",
       "      <td>1.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>25</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>219</th>\n",
       "      <td>2.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>20</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>252</th>\n",
       "      <td>3.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.20</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.833913e+00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>253</th>\n",
       "      <td>3.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>254</th>\n",
       "      <td>3.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>277</th>\n",
       "      <td>3.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.20</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.833913e+00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>278</th>\n",
       "      <td>3.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>279</th>\n",
       "      <td>3.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>303</th>\n",
       "      <td>3.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>304</th>\n",
       "      <td>3.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>327</th>\n",
       "      <td>3.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.20</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.833913e+00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>328</th>\n",
       "      <td>3.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>329</th>\n",
       "      <td>3.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>352</th>\n",
       "      <td>3.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.20</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.833913e+00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>353</th>\n",
       "      <td>3.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.25</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>354</th>\n",
       "      <td>3.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>509</th>\n",
       "      <td>5.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>514</th>\n",
       "      <td>5.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>519</th>\n",
       "      <td>5.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>20</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>534</th>\n",
       "      <td>5.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>544</th>\n",
       "      <td>5.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>20</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>559</th>\n",
       "      <td>5.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>564</th>\n",
       "      <td>5.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>569</th>\n",
       "      <td>5.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>20</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>584</th>\n",
       "      <td>5.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>589</th>\n",
       "      <td>5.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>594</th>\n",
       "      <td>5.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>20</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>609</th>\n",
       "      <td>5.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>614</th>\n",
       "      <td>5.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>15</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>619</th>\n",
       "      <td>5.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>20</td>\n",
       "      <td>0.30</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000e+09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     obs_seed  solver_seed  num_obs  radius_obs  success_rrt    length_rrt  \\\n",
       "9         1.0          1.0       10        0.30          0.0  1.000000e+09   \n",
       "14        1.0          1.0       15        0.30          0.0  1.000000e+09   \n",
       "23        1.0          1.0       25        0.25          0.0  1.000000e+09   \n",
       "24        1.0          1.0       25        0.30          0.0  1.000000e+09   \n",
       "34        1.0          2.0       10        0.30          0.0  1.000000e+09   \n",
       "39        1.0          2.0       15        0.30          0.0  1.000000e+09   \n",
       "47        1.0          2.0       25        0.20          0.0  1.000000e+09   \n",
       "48        1.0          2.0       25        0.25          0.0  1.000000e+09   \n",
       "49        1.0          2.0       25        0.30          0.0  1.000000e+09   \n",
       "59        1.0          3.0       10        0.30          0.0  1.000000e+09   \n",
       "64        1.0          3.0       15        0.30          0.0  1.000000e+09   \n",
       "72        1.0          3.0       25        0.20          0.0  1.000000e+09   \n",
       "73        1.0          3.0       25        0.25          0.0  1.000000e+09   \n",
       "74        1.0          3.0       25        0.30          0.0  1.000000e+09   \n",
       "84        1.0          4.0       10        0.30          0.0  1.000000e+09   \n",
       "89        1.0          4.0       15        0.30          0.0  1.000000e+09   \n",
       "98        1.0          4.0       25        0.25          0.0  1.000000e+09   \n",
       "99        1.0          4.0       25        0.30          0.0  1.000000e+09   \n",
       "109       1.0          5.0       10        0.30          0.0  1.000000e+09   \n",
       "114       1.0          5.0       15        0.30          0.0  1.000000e+09   \n",
       "122       1.0          5.0       25        0.20          0.0  1.000000e+09   \n",
       "123       1.0          5.0       25        0.25          0.0  1.000000e+09   \n",
       "124       1.0          5.0       25        0.30          0.0  1.000000e+09   \n",
       "219       2.0          4.0       20        0.30          0.0  1.000000e+09   \n",
       "252       3.0          1.0        5        0.20          1.0  2.833913e+00   \n",
       "253       3.0          1.0        5        0.25          0.0  1.000000e+09   \n",
       "254       3.0          1.0        5        0.30          0.0  1.000000e+09   \n",
       "277       3.0          2.0        5        0.20          1.0  2.833913e+00   \n",
       "278       3.0          2.0        5        0.25          0.0  1.000000e+09   \n",
       "279       3.0          2.0        5        0.30          0.0  1.000000e+09   \n",
       "303       3.0          3.0        5        0.25          0.0  1.000000e+09   \n",
       "304       3.0          3.0        5        0.30          0.0  1.000000e+09   \n",
       "327       3.0          4.0        5        0.20          1.0  2.833913e+00   \n",
       "328       3.0          4.0        5        0.25          0.0  1.000000e+09   \n",
       "329       3.0          4.0        5        0.30          0.0  1.000000e+09   \n",
       "352       3.0          5.0        5        0.20          1.0  2.833913e+00   \n",
       "353       3.0          5.0        5        0.25          0.0  1.000000e+09   \n",
       "354       3.0          5.0        5        0.30          0.0  1.000000e+09   \n",
       "509       5.0          1.0       10        0.30          0.0  1.000000e+09   \n",
       "514       5.0          1.0       15        0.30          0.0  1.000000e+09   \n",
       "519       5.0          1.0       20        0.30          0.0  1.000000e+09   \n",
       "534       5.0          2.0       10        0.30          0.0  1.000000e+09   \n",
       "544       5.0          2.0       20        0.30          0.0  1.000000e+09   \n",
       "559       5.0          3.0       10        0.30          0.0  1.000000e+09   \n",
       "564       5.0          3.0       15        0.30          0.0  1.000000e+09   \n",
       "569       5.0          3.0       20        0.30          0.0  1.000000e+09   \n",
       "584       5.0          4.0       10        0.30          0.0  1.000000e+09   \n",
       "589       5.0          4.0       15        0.30          0.0  1.000000e+09   \n",
       "594       5.0          4.0       20        0.30          0.0  1.000000e+09   \n",
       "609       5.0          5.0       10        0.30          0.0  1.000000e+09   \n",
       "614       5.0          5.0       15        0.30          0.0  1.000000e+09   \n",
       "619       5.0          5.0       20        0.30          0.0  1.000000e+09   \n",
       "\n",
       "     success_sos  length_sos  \n",
       "9            0.0    0.000002  \n",
       "14           0.0    0.000002  \n",
       "23           0.0    0.000003  \n",
       "24           0.0    0.000002  \n",
       "34           0.0    0.000003  \n",
       "39           0.0    0.000002  \n",
       "47           0.0    0.000002  \n",
       "48           0.0    0.000003  \n",
       "49           0.0    0.000002  \n",
       "59           0.0    0.000002  \n",
       "64           0.0    0.000002  \n",
       "72           0.0    0.000004  \n",
       "73           0.0    0.000002  \n",
       "74           0.0    0.000003  \n",
       "84           0.0    0.000004  \n",
       "89           0.0    0.000002  \n",
       "98           0.0    0.000002  \n",
       "99           0.0    0.000002  \n",
       "109          0.0    0.000003  \n",
       "114          0.0    0.000002  \n",
       "122          0.0    0.000010  \n",
       "123          0.0    0.000002  \n",
       "124          0.0    0.000003  \n",
       "219          0.0    0.000004  \n",
       "252          0.0    0.000001  \n",
       "253          0.0    0.000002  \n",
       "254          0.0    0.000002  \n",
       "277          0.0    0.000001  \n",
       "278          0.0    0.000002  \n",
       "279          0.0    0.000002  \n",
       "303          0.0    0.000002  \n",
       "304          0.0    0.000002  \n",
       "327          0.0    0.000002  \n",
       "328          0.0    0.000002  \n",
       "329          0.0    0.000002  \n",
       "352          0.0    0.000001  \n",
       "353          0.0    0.000002  \n",
       "354          0.0    0.000002  \n",
       "509          0.0    0.000002  \n",
       "514          0.0    0.000003  \n",
       "519          0.0    0.000001  \n",
       "534          0.0    0.000001  \n",
       "544          0.0    0.000001  \n",
       "559          0.0    0.000002  \n",
       "564          0.0    0.000003  \n",
       "569          0.0    0.000001  \n",
       "584          0.0    0.000001  \n",
       "589          0.0    0.000003  \n",
       "594          0.0    0.000001  \n",
       "609          0.0    0.000001  \n",
       "614          0.0    0.000003  \n",
       "619          0.0    0.000001  "
      ]
     },
     "execution_count": 205,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df[df.length_sos < 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>obs_seed</th>\n",
       "      <th>solver_seed</th>\n",
       "      <th>num_obs</th>\n",
       "      <th>radius_obs</th>\n",
       "      <th>success_rrt</th>\n",
       "      <th>length_rrt</th>\n",
       "      <th>success_sos</th>\n",
       "      <th>length_sos</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.538405</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.930358</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.15</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.538405</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.966434</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.20</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.538405</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.005909</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.25</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.538405</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.044112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.30</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.538405</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.085823</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>555</th>\n",
       "      <td>5.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.154022</td>\n",
       "      <td>1.0</td>\n",
       "      <td>4.542195</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>575</th>\n",
       "      <td>5.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.833913</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.986706</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>580</th>\n",
       "      <td>5.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.154022</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.860783</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>600</th>\n",
       "      <td>5.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>5</td>\n",
       "      <td>0.10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.833913</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.973678</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>605</th>\n",
       "      <td>5.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>10</td>\n",
       "      <td>0.10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.154022</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.859771</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>81 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     obs_seed  solver_seed  num_obs  radius_obs  success_rrt  length_rrt  \\\n",
       "0         1.0          1.0        5        0.10          1.0    3.538405   \n",
       "1         1.0          1.0        5        0.15          1.0    3.538405   \n",
       "2         1.0          1.0        5        0.20          1.0    3.538405   \n",
       "3         1.0          1.0        5        0.25          1.0    3.538405   \n",
       "4         1.0          1.0        5        0.30          1.0    3.538405   \n",
       "..        ...          ...      ...         ...          ...         ...   \n",
       "555       5.0          3.0       10        0.10          1.0    3.154022   \n",
       "575       5.0          4.0        5        0.10          1.0    2.833913   \n",
       "580       5.0          4.0       10        0.10          1.0    3.154022   \n",
       "600       5.0          5.0        5        0.10          1.0    2.833913   \n",
       "605       5.0          5.0       10        0.10          1.0    3.154022   \n",
       "\n",
       "     success_sos  length_sos  \n",
       "0            1.0    2.930358  \n",
       "1            1.0    2.966434  \n",
       "2            1.0    3.005909  \n",
       "3            1.0    3.044112  \n",
       "4            1.0    3.085823  \n",
       "..           ...         ...  \n",
       "555          1.0    4.542195  \n",
       "575          1.0    2.986706  \n",
       "580          1.0    2.860783  \n",
       "600          1.0    2.973678  \n",
       "605          1.0    2.859771  \n",
       "\n",
       "[81 rows x 8 columns]"
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_when_both_succeed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

